Improved bounds for 1-independent percolation on $\mathbb{Z}^n$

A 1-independent bond percolation model on a graph $G$ is a probability distribution on the spanning subgraphs of $G$ in which, for all vertex-disjoint sets of edges $S_1$ and $S_2$, the states of the edges in $S_1$ are independent of the states of the edges in $S_2$. Such a model is said to percolate if the random subgraph has an infinite component with positive probability. In 2012 the first author and Bollob\'as defined $p_{\max}(G)$ to be the supremum of those $p$ for which there exists a 1-independent bond percolation model on $G$ in which each edge is present in the random subgraph with probability at least $p$ but which does not percolate. A fundamental and challenging problem in this area is to determine the value of $p_{\max}(G)$ when $G$ is the lattice graph $\mathbb{Z}^2$. Since $p_{\max}(\mathbb{Z}^n)\leq p_{\max}(\mathbb{Z}^{n-1})$, it is also of interest to establish the value of $\lim_{n\to\infty} p_{\max}(\mathbb{Z}^n)$. In this paper we significantly improve the best known upper bound on this limit and obtain better upper and lower bounds on $p_{\max}(\mathbb{Z}^2)$. In proving these results, we also give an upper bound on the critical probability for a 1-independent model on the hypercube graph to contain a giant component asymptotically almost surely.

==> anc/README.txt <==
Instructions for perctest and perctestRC4
-----------------------------------------

The aim is to show that a certain 1-independent percolation model on Z^2 does not percolate.

Percolation model
-----------------
Each site has one of 4 states U,D,R,L with probabilities (1-t)/2,t/2,(1-t)/2,t/2, respectively.
Sites are joined by open bonds if they are either equal, or the bond goes to the right of a site
in state R, left of L, upwards of U or downwards of D. (Sometimes two of these can happen
simultaneously.) Note that each bond is open with probability p=3(t^2-t+1)/4.
The claim is that for p=0.5921 the model does not percolate in the infinite lattice.

Strategy
--------
A high confidence bound is shown by renormalization into NxN blocks of sites. Two adjacent blocks
are connected by some rule so that if percolation occurs in the renormalized process, then it
fails in the original. The renormalized percolation is a 1-independent percolation model in the
plane, and it is known that if each bond is open with probability at least 0.8457 then this not
only percolates, but with probability 1 every bounded region is surrounded by an open cycle. To
test if the probability of a bond being open is at least 0.8457, a Monte Carlo approach is used.
We generate many random configurations and count how many give rise to an open bond. For example,
if 300 trials are performed and the probability of a bond being open is <0.8457, then the chances
of having at least 282 successful trials is less than one in a million. Thus if we have at least
282 of the 300 simulated bond open, then we can say with high confidence that the bond probability
is at least 0.8457 and thus the original model does not percolate.

Definition of renormalized bonds
--------------------------------
In perctestRC4 we can also show with high confidence that the original does percolate.
For this, a renormalized bond (corresponding to a Nx2N rectangle) is open if there is a unique
largest connected component in each NxN block of sites and, moreover, these are connected in the
Nx2N rectangle. An infinite path in the renormalized process then implies an infinite component
in the original as the unique largest connected components in each NxN block join up.
To show percolation does not occur we work in the dual lattice. Inside a NxN block we have
an (N-1)x(N-1) dual grid corresponding to the faces of the lattice. Vertices (faces) in the dual
are joined if the corresponding edge crossing it in the original lattice is not present.
Again, a renormalized bond is open if there is a unique largest connected component in each
(N-1)x(N-1) dual grid inside the blocks, and these are connected in the dual inside the original
Nx2N rectangle. If the renormalized dual process has bonds open with probability at least 0.8457
then there are cycles in the dual around any finite region, and hence any finite region in the
original is cut off from infinity.
In perctest a renormalized bond (corresponding to a 2NxN rectangle) is open if there is no open
path from bottom to top of the 2NxN rectangle and no open path from left to right of the left hand
NxN square. If this holds then there are paths left-right and top-bottom on the LHS in the dual
model. An open cycle around the origin in the renormalized model gives an open cycle around any
finite region in the dual of the original model, disconnecting it from infinity in the original
model. In both programs only one orientation of rectangle needs to be considered as the original
model is symmetric under reflection in the line x=y.

Random number generation
------------------------
perctestRC4 uses a 16-bit version of the ARC4 algorithm with 2^18 words discarded initially.
This avoids all known correlations and gives a high quality RNG.
perctest needs to use a hash function instead of a simple RNG. We use the ChaCha20 algorithm.
To speed up the generation of random states, t is rounded to a multiple of 2^{-31}. Hence the
p value used is not quite that which is specified. Both programs display the actual value of
p being used.

Performance
-----------
perctest is significantly faster than perctestRC4 and uses less memory.
perctestRC4 uses O(N) memory as it stores data only a row at a time. Running time is O(N^2).
perctest uses O(1) memory as it can reconstructs the state of any bond using a hash function.
Running time is conjecturally O(N^(4/3+o(1))) as it follows just the boundary of a critical
cluster.

Compiling the code
------------------
Both programs are stand-alone C programs that can be invoked from the command line.
Both programs can make use of OpenMP to run multiple simulations in parallel.
Both have been successfully compiled with cl (Windows/Visual C++) and gcc (Linux)
with the following options:
 cl -O2 -omp perctest.c
 gcc -O3 -fopenmp perctest.c -lm -o perctest

Usage
-----
perctestRC4 <N> <p> <iter> {<start>} {-d} {-p}
 <N> = renormalization block size, range 3-2^38.
 <p> = probability that edge is open, p=3*(t^2-t+1)/4.
 <iter> = number of trials
 <start>= optional starting index for trials, default is 0
          so trials <start> .. <start>+<iter>-1 are performed.
 -p  Use primal model (to show percolation happens).
 -d  Use dual model (default, to show percolation does not happen).

perctest <N> <p> <iter> {<start>} {<seed>}
 <N> = renormalization block size, range 2-2^30.
 <p> = probability that edge is open, p=3*(t^2-t+1)/4,
 <iter> = number of trials,
 <start>= optional starting index for trials, default is 0
          so trials <start> .. <start>+<iter>-1 are performed.
 <seed> = optional (integer) extra random number seed, default is 0.

In both programs, results of trials should be consistent if N, p and seed are fixed.

Some small examples of output
-----------------------------
>perctest 10000 0.5919 5 10
N=10000, trials=10-14, p=0.59190000000, seed=0.
Trial=14 bond=0
Trial=10 bond=1
Trial=12 bond=0
Trial=11 bond=0
Trial=13 bond=0
Trials 10-14, 1/5 bonds open
2 seconds
>perctestRC4 10000 0.5919 5 10
N=10000, trials=10-14, p=0.59190000000, dual model
Trial=12 bond=0
Trial=13 bond=1
Trial=11 bond=0
Trial=10 bond=0
Trial=14 bond=1
Trials 10-14: 2/5 bonds open
10 seconds



==> anc/perctest.c <==
// High confidence test for (lack of) percolation in the following
// 1-independent model on Z^2:
//
// Each site has one 4 states U,D,R,L with probabilities t/2,(1-t)/2,t/2,(1-t)/2
// respectively. Sites are joined by open bonds if they are either equal, or 
// the bond goes to the right of a site in state R, left of L, upwards of U
// or downwards of D. (Sometimes two of these can happen simultaneously.)
// Note that each bond is open with probability p=3(t^2-t+1)/4.
// For efficiency, t will be a multiple of 2^{-31}, and hence p can't be specified
// exactly. We choose t so that p is slightly more than value specified.
//
// High confidence bound is shown by renormalization into NxN blocks of sites.
// A renormalized bond (corresponding to a 2NxN rectangle) is open
// if there is no open path from bottom to top of the 2NxN rectangle
// and no open path from left to right of the left hand NxN square.
// If this holds then there are paths left-right and top-bottom on the LHS
// in the dual model. An open cycle around the origin in the renormalized model
// gives an open cycle around the origin in the dual of the original model,
// disconnecting the origin from infinity in the original model.
// This will occur a.s. if the renormalized bond is open with probability 
// at least 0.8457. We estimate the probability that a renormalized bond is open by
// a Monte-Carlo algorithm. As there is symmetry in the line x=y for the original
// model we only need to check the horizontal orientation of renormalized bonds
// as the vertical orientation will give the same results.
// Connecting paths (or lack of) are determined by a boundary
// following algorithm. Details are given in comments to renormalized_bond().
//
// To determine the state of a site (x,y) we use the ChaCha algorithm as 
// a pseudo-random function f(x,y). To speed up the algorithm we
// use caching, and generate blocks of 4x4 sites at a time.
// Details in comments to site().
//
// Usage:
// perctest <N> <p> <iter> {<start>} {<seed>}
// <N> = renormalization block size,
// <p> = probability that edge is open, p=3*(t^2-t+1)/4,
// <iter> = number of trials,
// <start>= optional starting index for trials, default is 0
//          so trials <start> .. <start>+<iter>-1 are performed.
// <seed> = optional (integer) random number seed, default is 0.
// Output should be consistent if same parameters used.
//
// Portability:
// Assumes int is at least 32 bits.
// Uses char for state 0-3 or boolean 0-1 values.
// Uses uint32_t from stdint.h to ensure 32-bit unsigned arithmetic in chacha.
// Parallel processing using OpenMP is supported.
//
// Written by: Paul Balister
// Last updated: 24 September 2024

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <time.h>
#include <math.h>

#define PROGRESS 2	// Display progress, 0=off, 1=% progress, 2=individual trials.
#define K 3		// Cache size is 2^K by 2^K blocks, each block is 4x4 sites.
#define MK ((1<<K)-1)	// Mask. For quick (x mod 2^K) use (x&MK), for x/2^K use (x>>K).
#define M4K ((4<<K)-1)	// Mask. For quick (x mod 4.2^K) use (x&M4K).

#define ROTL(a,b) (((a)<<(b))|((a)>>(32-(b))))	// Rotate bits left, used in ChaCha
#define QR(a,b,c,d) \
  (a+=b,d^=a,d=ROTL(d,16),c+=d,b^=c,b=ROTL(b,12),\
   a+=b,d^=a,d=ROTL(d,8), c+=d,b^=c,b=ROTL(b,7)) // ChaCha quarter round
#define ROUNDS 20	// number of rounds in ChaCha algorithm

uint32_t in[16];	// Input data to ChaCha
uint32_t out[16];	// Output data from ChaCha
uint32_t theta;		// t scaled by 2^31 as unsigned integer
char state[4<<K][4<<K];	// Vertex states in cache which is (4.2^K) by (4.2^K)
int xval[1<<K][1<<K];	// real x-coordinate/4 of 1st entry in block in cache
int yval[1<<K][1<<K];	// real y-coordinate/4 of 1st entry in block in cache
const int dx[]={0,1,0,-1}; // Change in x-coord in given direction U-R-D-L
const int dy[]={1,0,-1,0}; // Change in y-coord in given direction U-R-D-L

#pragma omp threadprivate(in,out,state,xval,yval)

// Perform ChaCha algorithm on input block in[] to produce
// random output block out[].
//
void chacha_block(){
 int i;
 for(i=0;i<16;i++)out[i]=in[i];
 for(i=0;i<ROUNDS;i+=2){
  QR(out[0],out[4],out[ 8],out[12]);	// column 1
  QR(out[1],out[5],out[ 9],out[13]);	// column 2
  QR(out[2],out[6],out[10],out[14]);	// column 3
  QR(out[3],out[7],out[11],out[15]);	// column 4
  QR(out[0],out[5],out[10],out[15]);	// diagonal 1
  QR(out[1],out[6],out[11],out[12]);	// diagonal 2
  QR(out[2],out[7],out[ 8],out[13]);	// diagonal 3
  QR(out[3],out[4],out[ 9],out[14]);	// diagonal 4
 }
 for(i=0;i<16;i++)out[i]+=in[i];
}

// Setup cache by clearing the cache and setting up most of
// the input in[] values for ChaCha. (Everything except for x,y coordinates.)
// ChaCha input consists of some fixed data together with
// the trial number and an additional seed (for different batches of trials).
// Cache size is 2^K by 2^K blocks. K=3 seems to give near optimal performance.
// Each block is 4 by 4 square of sites.
// 
void setup_cache(int trial,int seed){
 int j,k;
 for(j=0;j<(1<<K);j++)for(k=0;k<(1<<K);k++){
  xval[j][k]=yval[j][k]=-99;		// clear cache (-99 is never a valid coord)
 }
 in[0]=0x61707865L;in[1]=0x3320646eL;	// Fixed by ChaCha algorithm
 in[2]=0x79622d32L;in[3]=0x6b206574L;	// Fixed by ChaCha algorithm
 in[4]=trial;in[5]=seed;		// Include trial number and seed
 in[6]=in[7]=in[8]=in[9]=0;		// Most of the rest we set to zero
 in[10]=in[11]=in[12]=in[13]=0;		// in[14] and in[15] will hold x,y
}

// Returns state of site (x,y), 0=U, 1=R, 2=D, 3=L.
// If x<0 return state R, if y<0 return state U (if both, then undefined).
// Assumes cache has previously been setup using setup_cache().
// Uses cached value if possible, otherwise generates and caches a block of sites.
// We use the 32-bit values out[i] as follows:
// The low order bit determines if the state is U/D or L/R (1/2 probability each)
// The remaining bits are compared with theta to generate an independent Bernoulli
// RV with probability t which then determines if the site is U or D, L or R.
//
char site(int x,int y){
 int i,xc,yc;
 xc=(x>>2)&MK;yc=(y>>2)&MK;	// coordinates of corresponding block in cache
 if(xval[xc][yc]!=(x>>2)||yval[xc][yc]!=(y>>2)){ // required block not in cache
  if(x<0)return 1;		// returns R, note x<0 is never cached
  if(y<0)return 0;		// returns U, note y<0 is never cached
  in[14]=xval[xc][yc]=x>>2;	// setup final in[] data using x and y coords
  in[15]=yval[xc][yc]=y>>2;	// divide by 4 so blocks get unique coords
  chacha_block();		// run ChaCha algorithm
  for(i=0;i<16;i++){		// calculate states of 16 sites
   state[(xc<<2)+(i>>2)][(yc<<2)+(i&3)]=(out[i]&1)+(((out[i]>>1)<theta)<<1);
  }
 }
 return state[x&M4K][y&M4K];	// return state of site from cache
}

// Returns 1 if renormalized bond is open.
// We use a boundary following algorithm to find a path from
// bottom to top of the 2NxN rectangle. To aid the algorithm,
// all bonds (x,-1)-(x,0) and (x,-1)-(x+1,-1), x>=0, are open
// by definition that sites with y<0 are in state U (see site()).
// We start at (0,-1) with direction U. At each step if the
// bond from current location in given direction is open, advance
// and rotate direction 90 degrees anticlockwise, otherwise stay
// at current location and rotate direction 90 degrees clockwise.
// Never advance to a site with x<0 and stop when x=2N-1 or y=N-1.
// If there is an open path from y=0 to y=N-1 then we will hit y=N-1,
// otherwise we will hit x=2N-1. A similar algorithm is then run
// for the left NxN square checking for left-right open paths.
//
char renormalized_bond(int N){
 int x,y,s,x1,y1,s1,d;
 x=0;y=-1;s=0;d=0;		// Start at (0,-1), state U, going up
 while(1){
  if(y==N-1)return 0;		// failed as we have crossed to y=N-1
  x1=x+dx[d];y1=y+dy[d];	// (x1,y1) is next site	
  if(x1==2*N)break;		// no crossing path as we are exiting right edge
  s1=site(x1,y1);		// get state of new site			
  if(x1>=0&&(s1==s||s==d||s1==(d^2))){	// bond open, but not going to x1<0
   x=x1;y=y1;s=s1;		// go to new site
   d=(d-1)&3;			// rotate anticlockwise if bond open
  }
  else d=(d+1)&3;		// rotate clockwise if bond closed
 }
 x=-1;y=0;s=1;d=1;		// Start at (-1,0), state R, going right
 while(1){
  if(x==N-1)return 0;		// failed as we have crossed to x=N-1
  x1=x+dx[d];y1=y+dy[d];	// (x1,y1) is next site
  if(y1==N)break;		// no crossing path as we are exiting top edge
  s1=site(x1,y1);		// get state of new site
  if(y1>=0&&(s1==s||s==d||s1==(d^2))){	// bond open, but not going to y1<0
   x=x1;y=y1;s=s1;		// go to new site
   d=(d+1)&3;			// rotate clockwise if bond open
  }
  else d=(d-1)&3;		// rotate anticlockwise if bond closed
 }
 return 1;			// renormalized bond is open
}

// Main program, parse parameters, simulate renormalized bonds
// and report the proportion that are open.
//
int main(int argc,char**args){
 int N,iter,start,seed,count,done,flag,i,pc,ppc;
 double p;
 time_t begin,end;
 if(argc<4){
  printf("Usage: perctest <N> <p> <iter> {<start>} {<seed>}\n");
  printf(" <N> = size of renormalization block, 1<N<2^30\n");
  printf(" <p> = bond probability, 0.5625<p<0.75 (try 0.5921)\n");
  printf(" <iter> = number of trials, iter>0\n");
  printf(" <start>= optional starting number for trials, default is 0\n");
  printf(" <seed> = optional additional integer seed, default is 0\n");
  return 0;
 }
 N=atol(args[1]);
 if(N<2||N>=(1<<30)){
  printf("N=%d is invalid, legal range is 1<N<2^30\n",N);
  return 0;
 }
 p=atof(args[2]);
 if(p<=0.5625||p>=0.75){
  printf("p=%f is invalid, legal range is 0.5625<p<0.75\n",p);
  return 0;
 }
 // convert to theta=2^31.t where p = 3(t^2-t+1)/4.
 // The +1.1 is to ensure rounding is up, so
 // simulated p is at least as large as the given parameter.
 theta=(uint32_t)(pow(2,31)*(0.5+sqrt(4*p/3-0.75))+1);
 iter=atol(args[3]);
 if(iter<1){
  printf("iter=%d is invalid, iter must be positive\n",iter);
  return 0;
 }
 start=argc<5?0:atol(args[4]);
 if(start>=start+iter){
  printf("trial range %d-%d is invalid, integer overflow?\n",start,start+iter);
  return 0;
 }
 seed=argc<6?0:atol(args[5]);
 p=theta/pow(2,31);p=3*(p*p-p+1)/4; // recalculate p to be certain
 printf("N=%d, trials=%d-%d, p=%.11f, seed=%d.\n",N,start,start+iter-1,p,seed);
 time(&begin);
 count=done=0;ppc=-1;
#pragma omp parallel private(i,flag)
{
#pragma omp for
 for(i=0;i<iter;i++){
  setup_cache(start+i,seed);
  flag=renormalized_bond(N);  
#pragma omp critical
{
  count+=flag;
  if(PROGRESS==2){
   printf("Trial=%d bond=%d\n",start+i,flag);
   fflush(NULL);                 // Ensures output appears immediately.
  }
  if(PROGRESS==1){
   done++;
   pc=(done*100./iter);          // Percentage done.
   if(pc!=ppc){                  // To avoid excessive output.
    ppc=pc;
    printf("%d%% done\r",pc);
    fflush(NULL);                // Ensures output appears immediately.
   }
  }
}
 }
}
 time(&end);
 printf("Trials %d-%d, ",start,start+iter-1);
 printf("%d/%d bonds open\n",count,iter);
 printf("%d seconds\n",(int)(end-begin));
}


==> anc/perctestRC4.c <==
// High confidence test for (or lack of) percolation in the following
// 1-independent model on Z^2:
//
// Each site has one of 4 states U,D,R,L with probabilities (1-t)/2,t/2,(1-t)/2,t/2,
// respectively. Sites are joined by open bonds if they are either equal, or 
// the bond goes to the right of a site in state R, left of L, upwards of U
// or downwards of D. (Sometimes two of these can happen simultaneously.)
// Note that each bond is open with probability p=3(t^2-t+1)/4.
//
// High confidence bound is shown by renormalization into NxN blocks of sites.
// A renormalized bond (corresponding to a Nx2N rectangle) is open if there is a unique
// largest connected component in each NxN block of sites and, moreover, these are
// connected in the Nx2N rectangle. There is an infinite component in Z^2 if the
// renormalized bond is open with probability at least 0.8457. On the other hand,
// if the same is true in the dual, then with probability 1 any bounded region is
// surrounded by a cycle in the dual and so there is no infinite connected component.
// Note that the dual graph inside the Nx2N rectangle consists of two (N-1)x(N-1)
// squares with an extra row or column of dual vertices between them.
// We estimate the probability that a renormalized bond is open by a Monte-Carlo
// algorithm. As there is symmetry in the line x=y for the model, we only need
// to check the vertical orientation of renormalized bonds as the horizontal
// orientation will give the same results.
//
// Usage:
// perctestRC4 <N> <p> <iter> {<start>} {-d} {-p}
// <N> = renormalization block size, range 3-2^30.
// <p> = probability that edge is open, p=3*(t^2-t+1)/4.
// <iter> = number of trials
// <start>= optional starting index for trials, default is 0
//          so trials <start> .. <start>+<iter>-1 are performed.
// -p  Use primal model (to show percolation happens).
// -d  Use dual model (default, to show percolation does not happen).
//
// Output of trial n should be consistent if other parameters kept the same.
// Parallel processing using OpenMP is supported.
//
// Written by: Paul Balister
// Last updated: 22 September 2024

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <math.h>
#include <time.h>

// For portability, try to get integers of correct sizes.
//
#define i64 int_fast64_t        // Integer type at least 64 bits.
#define i32 int_fast32_t        // Integer type at least 32 bits.
#define i8 int_least8_t         // Small integer type for status.
#define u16 uint16_t            // Exactly 16 bit unsigned.

// Conditions for horizontal and vertical edges to exist.
// Here y is status of vertex to the right or above the vertex with status x.
// Dual edges are present if and only if crossing primal edge is absent.
//
enum {Up=0,Right=1,Down=2,Left=3}; // Define grid directions.
#define HEDGE(x,y) ((x)==(y) || (x)==Right || (y)==Left)
#define VEDGE(x,y) ((x)==(y) || (x)==Up || (y)==Down)

// The following variables are common to all threads.
//
i32 N;                          // Size of block.
u16 tlim1,tlim2;		// 31-bits of probability parameter t.

// The following variables are private to each thread.
//
i64 *size;                      // Sizes of components (can be >2^32).
i32 *head;                      // Head vertex of component in current row.
i8 *edge;                       // Edge present flags.
i8 *maxc;                       // Connected to max component flags.
i8 *vstate;                     // Vertex states of up to 3 rows.
i64 maxsize;                    // Max size of component.
i32 maxcmpt;                    // Max component if unique and intersects row, else -1.
u16 rs[1<<16],ri,rj;            // Random number generator status.

#pragma omp threadprivate(size,head,edge,maxc,vstate,maxsize,maxcmpt,rs,ri,rj)

// Memory allocation/deallocation ------------------------------------------------------

void deallocate(){
 free(size);                    // Only one array actually allocated.
}

void allocate(){
 char*ptr;
 ptr=malloc(N*(sizeof(i64)+sizeof(i32)+5*sizeof(i8)));// Just one malloc for efficiency.
 if(!ptr){printf("Out of memory\n");exit(0);}
 // For memory alignment reasons, allocate i64's before i32's before i8's.
 size=(i64*)ptr; ptr+=N*sizeof(i64); // size[N]
 head=(i32*)ptr; ptr+=N*sizeof(i32); // head[N]
 edge=(i8*)ptr; ptr+=N*sizeof(i8);   // edge[N]
 maxc=(i8*)ptr; ptr+=N*sizeof(i8);   // maxc[N]
 vstate=(i8*)ptr;                    // vstate[3*N] (accommodates 3 rows)
}

// Random number generator -------------------------------------------------------------

// Generate random 16-bit word.
// High quality random number generator using 16-bit version of ARC4 algorithm.
// Only biases known are insignificant if run at 16 bits and initialized correctly.
//
u16 rand_word(){
 u16 s,t;
 ri=(ri+1)&0xFFFF;              // The first two &0xFFFF's ought to be unnecessary,
 rj=(rj+rs[ri])&0xFFFF;         // but some compilers make mistakes.
 s=rs[ri];rs[ri]=t=rs[rj];rs[rj]=s;
 return rs[(s+t)&0xFFFF];
}

// Initialize random number generator.
// Uses 16-bit integer seed. Don't need elaborate key since we are just using it 
// as an RNG rather than for cryptographic purposes. Throws away first 2^18 values
// (RC4-dropN, N=2^18) to avoid problems with initial correlations.
//
void rand_setup(u16 seed){
 int i;
 ri=1; rj=seed&0xFFFF;          // Setup avoids known small loops in ARC4.
 for(i=0;i<(1<<16);i++)rs[i]=i; // Initialize ARC4 array.
 for(i=0;i<(1<<18);i++)rand_word(); // Throw away first few values.
}

// Setup probabilities of each state ---------------------------------------------------

// Set probability parameters tlim1 and tlim2.
// Probabilities are Up,Right:(1-t)/2, Down,Left:t/2, where p=3(t^2-t+1)/4.
// We store t as tlim1 (high 15 bits) and tlim2 (low 16 bits) of t*(2^31).
// Testing a random word against tlim1 and only testing tlim2 when equal gives a fast
// generation of the state of a vertex. This significantly increases speed over, say
// generating a uniform real (0,1) random variable and comparing, but it means that we
// don't get probabilities exact, so function returns the real value of p being used.
//
double set_probabilities(double p,i8 dual){
 i32 i,c;
 double t;
 if(p<9./16||p>3./4){
  printf("Parameter <p> needs to be between 0.5625 and 0.75\n");
  exit(0);
 }
 t=0.5-sqrt((16*p-9)/12);       // Solve quadratic equation for t.
 if(!dual)t+=5e-10;             // Round up for primal to reduce p below given value.
 t*=1<<15;tlim1=t;              // High 15 bits of t*2^31.
 t-=tlim1;t*=1<<16;tlim2=t;     // Low 16 bits of t*2^31, rounded down.
 t=(tlim1+(tlim2*1./(1<<16)))/(1<<15); // Actual value of t used.
 return 3*(t*t-t+1)/4;          // Return actual p used.
}

// Fill row with random states.
// Uses at most two calls to rand_word() to compare with t as stored in tlim1 and tlim2.
// We use one random 16-bit value to first determine whether state is vertical (U/D)
// or horizontal (L/R) via the lowest bit, and which direction by comparing remaining
// 15 bits with tlim1. If equal then we test another random word against tlim2.
// Equivalent to testing if a 31-bit random integer is < (tlim1<<16)+tlim2 = (int)t*2^31,
// which should occur with probability exactly t if t*2^31 is an integer.
//
void set_row_status(i8*c){
 i32 i,f;
 u16 w;
 for(i=0;i<N;i++){
  w=rand_word();
  f= ((w>>1)==tlim1) ? rand_word()<tlim2 : (w>>1)<tlim1;
  c[i]=(w&1)+(f<<1);            // Probabilities (1-t)/2,(1-t)/2,t/2,t/2 respectively.
 }
}

// Component handling routines ---------------------------------------------------------

// We process the grid row by row, keeping component information for each vertex in
// the row. It is enough to indicate which vertices correspond to the same component
// and what the sizes of these components are (and whether one is a unique maximum).
// To do this, head[] points to an earlier vertex of the row that lies in the same
// component, with head[v]=v if no such vertex exists. If head[v]=v then size[v]
// records the number of vertices in this component. Note that processing component
// information row by row means we only need to store a few rows at a time, reducing
// memory requirements to O(N) rather than O(N^2).

// Set up component data.
//
void setup_components(){
 i32 i;
 for(i=0;i<N;i++){              // Set initial component data to isolated vertices.
  head[i]=i; size[i]=1;
 }
 maxsize=1;                     // Max component size = 1.
 maxcmpt=-1;                    // But not unique (as N>=3).
}

// Make sure all head[] values point to first vertex in row that is in same component.
// head[] will point to a vertex earlier or equal to it in the row that is
// in the same component. This ensures that it is the first such vertex.
// 
void fix_head(){
 i32 i;
 for(i=0;i<N;i++){
  head[i]=head[head[i]];        // Note that all earlier vertices are already correct.
 }
}

// Add horizontal edges between vertices in row.
// Row d is above row c, and dual vertices/edges considered if dual!=0.
// Dual vertex j is considered to be between rows c and d at location j+0.5.
//
void add_horizontal_edges(i8*c,i8*d,i8 dual){
 i32 j,k1,k2,temp,len;
 // edge[j] indicates either primal or dual edge from vertex j to vertex j+1 in row.
 if(dual){
  len=N-2;                      // Number of edges in row (only N-1 vertices in dual).
  for(j=0;j<len;j++){
   edge[j]=!VEDGE(c[j+1],d[j+1]); // Dual edge present iff vertical edge absent.
  }
 }
 else{
  len=N-1;                      // Number of edges in row.
  for(j=0;j<len;j++){
   edge[j]=HEDGE(c[j],c[j+1]);  // Horizontal edge present.
  }
 }
 for(j=0;j<len;j++)if(edge[j]){ // Merge components of j and j+1 if edge present.
  for(k1=head[j];k1!=head[k1];k1=head[k1]); // Find head of component of vertex j.
  for(k2=head[j+1];k2!=head[k2];k2=head[k2]); // Find head of component of vertex j+1.
  if(k1==k2){                   // Already connected.
   head[j]=head[j+1]=k1;        // For efficiency, make head[] point directly to k1.
   continue;
  }
  if(k1>k2){temp=k1;k1=k2;k2=temp;} // Swap so that k1<k2.
  head[j]=head[j+1]=head[k2]=k1; // Merge components into k1. 
  size[k1]+=size[k2];
  if(size[k1]>=maxsize){
   maxcmpt=(size[k1]>maxsize?k1:-1); // Max component if unique, otherwise -1. 
   maxsize=size[k1];
  }
 }
} 

// Add vertical edges between vertices in one row and the next.
// Row d is above row c in primal case, or dual edges cross row d in dual case.
// Dual vertex j is considered to be between rows c and d at location j+0.5.
// If vertical edge not present, a new component of size 1 is generated.
//
void add_vertical_edges(i8*c,i8*d,i8 dual){
 i32 j,k,len;
 // edge[j] indicates vertical primal or dual edge from the vertex j in the current row.
 if(dual){
  len=N-1;                      // Number of edges in row (only N-1 vertices in dual).
  for(j=0;j<len;j++){
   edge[j]=!HEDGE(d[j],d[j+1]); // Dual edge present iff horizontal edge absent.
  }
 }
 else{
  len=N;                        // Number of edges in row.
  for(j=0;j<len;j++){
   edge[j]=VEDGE(c[j],d[j]);    // Vertical edge present.
  }
 }
 for(j=0;j<len;j++)if(edge[j]){ // If edge present add vertex in next row to component.
  for(k=head[j];k!=head[k];k=head[k]); // Find head vertex of component of j.
  head[j]=k; size[k]++;         // Add 1 vertex to size.
  // If vertical edge from k not present then k will be replaced by a single vertex
  // component when we go to next row. Hence we need to make j the head of this
  // component. Note this can only happen for 1st surviving vertex in component as now
  // edge[j]=1. We make head[k]=j in case some later vertex in row is in same component.
  // If this component was maxcmpt, it increases in size, so renaming maxcmpt not needed
  // as we will reset it later. Note that this breaks the rule that head[k]<=k,
  // but this will be fixed when we remove vertex k from the component later. Indeed,
  // after this routine is finished, all head[]'s point to 1st vertex in component.
  if(!edge[k]){                 // Make j the head of the component if k won't survive.
   head[k]=head[j]=j;
   size[j]=size[k];
   k=j;
  }
  if(size[k]>=maxsize){
   maxcmpt=(size[k]>maxsize?k:-1); // Max component if unique, otherwise -1.
   maxsize=size[k];
  }
 }
 for(j=0;j<len;j++)if(!edge[j]){ // Make all isolated vertices components of size 1.
  head[j]=j; size[j]=1;
 }
 if(maxcmpt>=0&&!edge[maxcmpt])maxcmpt=-1; // Max component now separated from row.
}

// Test renormalized bonds -------------------------------------------------------------

// Test renormalized bond by testing if max sized component in the lower NxN square is
// unique and meets the unique max sized component in the upper NxN square.
// Assumes set_probabilities() and rand_setup() have initialized probabilities and RNG.

// Test renormalized bond for primal model.
// Returns 1 if renormalized bond open.
//
i8 bond_primal(){
 i8 *r0,*r1,*r2,*temp,flag;
 i32 i;
 r0=vstate;r1=vstate+N;r2=vstate+2*N;// Pointers to 3 sets of row data, will be renamed.
 setup_components();            // Initialize component structure.
 set_row_status(r0);            // Initialize 1st (bottom) row.
 for(i=0;i<N-1;i++){		// Do N-1 rows completely.
  set_row_status(r1);           // Add states of next row.
  add_horizontal_edges(r0,r1,0);// Process horizontal edges (r1 not used here).
  add_vertical_edges(r0,r1,0);  // Process vertical edges, bottom up.
  temp=r0;r0=r1;r1=temp;	// Swap so that last row is now r0.
 }
 add_horizontal_edges(r0,r0,0); // Just horizontally for last row (2nd r0 not used).
 fix_head();                    // Ensure head[] points to 1st vertex of component.
 for(flag=0,i=0;i<N;i++){
  flag|=maxc[i]=(head[i]==maxcmpt); // Record vertices of max component.
 }
 if(!flag)return 0;		// Max component does not reach middle level.
 temp=r0;r0=r2;r2=temp;		// Rename last row as r2 - we will need it later.
 setup_components();            // Initialize component structure.
 set_row_status(r0);            // Initialise 1st (top) row.
 for(i=0;i<N-1;i++){		// Do N-1 rows completely.
  set_row_status(r1);           // Add states of next row.
  add_horizontal_edges(r0,r0,0);// 2nd r0 is not used here.
  add_vertical_edges(r1,r0,0);  // Do rows top down (parameters swapped as r0 above r1).
  temp=r0;r0=r1;r1=temp;	// Swap so that last row is now r0.
 }
 add_horizontal_edges(r0,r0,0); // Just horizontally for last row (2nd r0 not used).
 fix_head();                    // Ensure head[] points to 1st vertex of component.
 for(i=0;i<N;i++){		// Look for edges joining both max components.
  if(head[i]==maxcmpt && maxc[i]){// Potential edge would join largest components. 
   if(VEDGE(r2[i],r0[i]))return 1; // And edge exists.
  }
 }
 return 0;                      // Max components not joined.
}

// Test renormalized bond for dual model.
// Returns 1 if renormalized bond open. Note the 2 halves are (N-1)x(N-1) grids and
// there is an extra row of dual vertices separating them in the middle. This is
// required in order that disjoint renormalized bonds are independent. E.g., for N=3
//   o---o---o  \                        
//   | x | x |   |                       o = primal vertex
//   o---o---o   | = top square          x = dual vertex
//   | x | x |   |
//   o---o---o  /    
//   | x | x |    <= middle row of dual vertices
//   o---o---o  \ 
//   | x | x |   |                       top & bottom max components lie inside
//   o---o---o   | = bottom square       2x2 squares of dual vertices
//   | x | x |   |
//   o---o---x  /
//
i8 bond_dual(){
 i8 *r0,*r1,*r2,*temp,flag;
 i32 i;
 r0=vstate;r1=vstate+N;r2=vstate+2*N;// Pointers to 3 sets of row data, will be renamed.
 setup_components();            // Initialize component structure (last vtx not used).
 set_row_status(r0);            // Initialize 1st (bottom) row.
 for(i=0;i<N-2;i++){		// Do N-2 rows completely.
  set_row_status(r1);           // Add states of next row.
  add_horizontal_edges(r0,r1,1);// Process horizontal dual edges.
  add_vertical_edges(r0,r1,1);  // Process vertical dual edges (r0 not used here).
  temp=r0;r0=r1;r1=temp;	// Swap so that last row is now r0.
 }
 set_row_status(r1);            // Last row of primal vertices.
 add_horizontal_edges(r0,r1,1); // Just horizontally for last row.
 fix_head();                    // Ensure head[] points to 1st vertex of component.
 for(flag=0,i=0;i<N-1;i++){     // Find which middle dual vertices meet max component.
  flag|=maxc[i]=(head[i]==maxcmpt
   && !HEDGE(r1[i],r1[i+1]) );  // Dual edge exists.
 }
 if(!flag)return 0;             // Max component does not reach middle layer.
 temp=r1;r1=r2;r2=temp;         // Rename this last row as r2 - we will need it later.
 setup_components();            // Initialize component structure.
 set_row_status(r0);            // Initialise 1st row (top).
 for(i=0;i<N-2;i++){		// Do N-2 rows completely, from top downwards.
  set_row_status(r1);           // Add states of next row.
  add_horizontal_edges(r1,r0,1);// Do rows top down (r1 is below r0 here).
  add_vertical_edges(r1,r1,1);  // 1st r1 is not used here.
  temp=r0;r0=r1;r1=temp;	// Swap so last row is now r0.
 }
 set_row_status(r1);            // Last row of primal vertices.
 add_horizontal_edges(r1,r0,1); // Just horizontally for last row.
 fix_head();                    // Ensure head[] points to 1st vertex of component.
 for(flag=0,i=0;i<N-1;i++){	// Find which middle dual vertices meet max component.
  flag|=r0[i]=(head[i]==maxcmpt // Use r0[] to record these vertices.
   && !HEDGE(r1[i],r1[i+1]) );  // Dual edge exists.
 }
 if(!flag)return 0;             // Max component does not reach middle
 for(i=0;i<N-1;i++){            // Middle row dual edges might still connect things.
  if(maxc[i]&&r0[i])return 1;	// Vertex i joined to both max components.
  if(!VEDGE(r2[i+1],r1[i+1])){  // Dual edge joins i to i+1.
  // Propagate connectivity to max components to next vertex.
  // Note if there is a path in the middle vertices joining upper and lower
  // max components, then the earlier connection will propagate forward until
  // the other connection is encountered.
   maxc[i+1]|=maxc[i];r0[i+1]|=r0[i];
  }
 }
 return 0;
}

// Main program ------------------------------------------------------------------------

int main(int argc,char* argv[]){
 double p;
 i32 i,init,iter,seed,count;
 i8 dual,flag;
 time_t start,end;
 time(&start);
 N=-1;p=-1;iter=-1;init=-1;     // No parameters currently specified.
 dual=1;                        // Default
 for(i=1;i<argc;i++){           // Process parameters.
  if(argv[i][0]=='-'){
   if(argv[i][1]=='d')dual=1;
   else if(argv[i][1]=='p')dual=0;
   else if(argv[i][1]=='h'){N=-1;break;} // Give help message.
   else {printf("Unknown flag %c\n",argv[i][1]);return 0;}
  }
  else if(N<0){                 // 1st non-option parameter assumed to be N.
   N=atoi(argv[i]);
   if(N<3||N>(1<<28)){
    printf("Parameter <N> out of range 3-2^28\n");
    return 0;
   }
  }
  else if(p<0){                 // 2nd non-option parameter assumed to be p.
   p=atof(argv[i]);
   if(p<0.5625||p>0.75){
    printf("Parameter <P> out of range 0.5625-0.75\n");
    return 0;
   }
  }
  else if(iter<0){              // 3rd non-option parameter assumed to be iter.
   iter=atoi(argv[i]);
   if(iter<1){
    printf("Parameter <iter> needs to be positive\n");
    return 0;
   }
  }
  else if(init<0){              // 4th non-option parameter assumed to be start/init.
   init=atoi(argv[i]);
   if(init<0){
    printf("Parameter <start> needs to be non-negative\n");
    return 0;
   }
  }
  else break;                   // Ignore any extraneous parameters.
 }
 if(N<0||p<0){                  // Help message or too few parameters.
  printf("Usage: perctestRC4 <N> <p> {<iter>} {<start>} {-p/d}\n");
  printf(" N = grid size (3-2^28)\n");
  printf(" p = probability (0.5625<=p<=0.75)\n");
  printf(" iter = number of trials, default = 1\n");
  printf(" start= initial trial number, default = 0\n");
  printf("  (trials must be numbered 0-65535)\n");
  printf(" -p  primal percolation model\n");
  printf(" -d  dual percolation model (default)\n");
  return 0;
 }
 if(iter<0)iter=1;              // Set default if not specified.
 if(init<0)init=0;              // Set default if not specified.
 if(init+iter>65536||init+iter<init){ // 2nd test is for integer overflow.
  printf("Trial range extends outside valid range 0-65535\n");
  return 0;
 }
 p=set_probabilities(p,dual);
 count=0;
 printf("N=%d, trials=%d-%d, p=%.11f, ",(int)N,(int)init,(int)(init+iter-1),p);  
 if(dual)printf("dual model\n"); else printf("primal model\n");
#pragma omp parallel private(seed,flag)
{
 allocate();
#pragma omp for
 for(seed=init;seed<init+iter;seed++){
  rand_setup(seed);             // Each trial uses different seed for RNG.
  flag=dual?bond_dual():bond_primal(); // flag set if renormalized bond open.
#pragma omp critical
{
  count+=flag;
  printf("Trial=%d bond=%d\n",(int)seed,(int)flag);
  fflush(NULL);                 // Ensures output printed immediately.
}
 }
 deallocate();
}
 time(&end);
 printf("Trials %d-%d: %d/%d bonds open\n",(int)init,(int)(init+iter-1),(int)count,(int)iter);
 printf("%d seconds\n",(int)(end-start));
}

